An IoT application development using IoTSuite

Application development in the Internet of Things (IoT) is challenging because it involves dealing with issues that attribute to different life-cycle phases. First, the application logic has to be analyzed and then separated into a set of distributed tasks for an underlying network. Then, the tasks have to be implemented for the specific hardware. Moreover, we take different IoT applications and present development of these applications using IoTSuite. In this paper, we introduce a design and implementation of ToolSuite, a suite of tools, for reducing burden of each stage of IoT application development process. We take different class of IoT applications, largely found in the IoT literature, and demonstrate these IoT application development using IoTSuite. These applications have been tested on several IoT technologies such as Android, Raspberry PI, Arduino, and JavaSE-enabled devices, Messaging protocols such as MQTT, CoAP, WebSocket, Server technologies such as Node.js, Relational database such as MySQL, and Microsoft Azure Cloud services.

==> Arxiv version of ToolSuite Journal Paper/datavisualizer.java <==
package logic;

import iotsuite.pubsubmiddleware.PubSubMiddleware;
import android.content.Context;
import iotsuite.semanticmodel.*;
import framework.*;

public class LogicDataVisualizer extends DataVisualizer {

	double tempValue, humidityValue;

	public LogicDataVisualizer(PubSubMiddleware pubSubM, Device deviceInfo,
			Object ui, Context myContext) {
		super(pubSubM, deviceInfo);
	}

	@Override
	public void onNewweatherMeasurement(TempStruct arg) {
		// Read weatherMeasurement from YahooWeatherService
		// and set DisplaySensorMeasurement to Dashboard
		VisualizationStruct struct = new VisualizationStruct(tempValue,
				humidityValue, arg.gettempValue());
		DisplaySensorMeasurement(struct);
	}

	@Override
	public void onNewhumidityMeasurement(HumidityStruct arg) {
		// Read humidityMeasurement from HumiditySensor
		humidityValue = arg.gethumidityValue();
	}

	@Override
	public void onNewtempMeasurement(TempStruct arg) {
		// Read tempMeasurement from TemperatureSensor
		tempValue = arg.gettempValue();
	}
}

==> Arxiv version of ToolSuite Journal Paper/enduser.java <==
package deviceImpl;

import logic.*;
import framework.*;
import android.content.Context;
import android.app.Activity;
import iotsuite.android.localmiddleware.IDataListener;
import iotsuite.android.localmiddleware.PubSubsSensingFramework;

public class AndroidEndUserApp implements IEndUserApp, IDataListener {
	public static PubSubsSensingFramework pubSubSensingFramework;
	private Context appContext;
	public static Activity appActivity;
	public static String txtDisplay;
	
	public AndroidEndUserApp(Context context, LogicEndUserApp obj) {
		this.appContext = context;
		appActivity = (Activity) appContext;
		pubSubSensingFramework = PubSubsSensingFramework.getInstance();
		pubSubSensingFramework.registerForSensorData(this, "fireNotifyNotify");
		}

	@Override
	public void onDataReceived(String eventName, Object data) {
		// Developer connects UI element with generated framework 
		if (eventName.equals("fireNotifyNotify")) {
			FireStateStruct fireData = (FireStateStruct)data;
			txtDisplay= fireData.getfireValue();
		}
	}
}

==> Arxiv version of ToolSuite Journal Paper/firecontroller.java <==
package logic;

import java.sql.Timestamp;
import iotsuite.pubsubmiddleware.PubSubMiddleware;
import android.content.Context;
import iotsuite.semanticmodel.*;
import framework.*;

public class LogicFireController extends FireController {
	public LogicFireController(PubSubMiddleware pubSubM, Device deviceInfo,
			Object ui, Context myContext) {
		super(pubSubM, deviceInfo);
	}

	@Override
	public void onNewsmokeValue(SmokeStruct arg) {
		// Read smokeValue from FireState and fire command to Alarm and EndUserApp
		On();
		FireNotify(new FireStateStruct("Fire has been occurred",
				(new Timestamp(new java.util.Date().getTime())).toString()));
	}
}

==> Arxiv version of ToolSuite Journal Paper/firestate.java <==
package logic;

import iotsuite.pubsubmiddleware.PubSubMiddleware;
import android.content.Context;
import iotsuite.semanticmodel.*;
import framework.*;

public class LogicFireState extends FireState {
	double avgtempValue, smokeMeasurement;
	public LogicFireState(PubSubMiddleware pubSubM, Device deviceInfo,
			Object ui, Context myContext) {
		super(pubSubM, deviceInfo);
	}
	@Override
	public void onNewsmokeMeasurement(SmokeStruct arg) {
		// Read smokeMeasurement from SmokeDetector
		smokeMeasurement = arg.getsmokeValue();
		// If smokeValue and avgtempValue are greater than threshold means fire
		// has been occurred.
		if (smokeMeasurement > 650 && avgtempValue > 55) {
			SmokeStruct smokeStruct = new SmokeStruct(650, "PPM");
			setsmokeValue(smokeStruct);
		}
	}

	@Override
	public void onNewroomAvgTempMeasurement(TempStruct arg) {
		// Read roomAvgTempMeasurement from RoomAvgTemp
		avgtempValue = arg.gettempValue();
	}
}

==> Arxiv version of ToolSuite Journal Paper/proximity1.java <==
package logic;
import android.content.Context;
import iotsuite.semanticmodel.*;
import framework.*;

public class LogicProximity extends Proximity {

	public LogicProximity(PubSubMiddleware pubSubM, 
			Device deviceInfo, Object ui, Context myContext) {
		super(pubSubM, deviceInfo);
	}
	
	@Override
	public void onNewbadgeDetected(BadgeStruct arg) {
		// Request profileDB for his preference
		getprofile(arg.getbadgeID());
	}	
	@Override
	public void onNewbadgeDisappeared(BadgeStruct arg) {
		// Person is leaving the room. Turn off the heater.
		TempStruct tempStruct = new TempStruct(-100, "C");
		settempPref(tempStruct);
	}	
	public void onNewprofileReceived(TempStruct arg) {
		TempStruct tempStruct = new TempStruct(arg.gettempValue(), "C");
		// Set temperature to RoomController
		settempPref(tempStruct);
	}
}

==> Arxiv version of ToolSuite Journal Paper/roomcontroller.java <==
package logic;

import iotsuite.pubsubmiddleware.PubSubMiddleware;
import android.content.Context;
import iotsuite.semanticmodel.*;
import framework.*;

public class LogicRoomController extends RoomController {

	public LogicRoomController(PubSubMiddleware pubSubM, 
		   Device deviceInfo, Object ui, Context myContext) {
		super(pubSubM, deviceInfo);
	}

	@Override
	public void onNewtempPref(TempStruct arg) {
		if (arg.gettempValue() == -100) { 
		// It means that person is leaving the room
			Off(); // Set the Off() command
		} else {
			// If the person is entering to the room then, 
			// set temperature according to his preference
			double tempValue = arg.gettempValue();
			TempStruct tempStruct = new TempStruct(tempValue,
					arg.getunitOfMeasurement());
			SetTemp(tempStruct);
		}
	}
}
